Symmetric distinguishability as a quantum resource

We develop a resource theory of symmetric distinguishability, the fundamental objects of which are elementary quantum information sources, i.e., sources that emit one of two possible quantum states with given prior probabilities. Such a source can be represented by a classical-quantum state of a composite system $XA$, corresponding to an ensemble of two quantum states, with $X$ being classical and $A$ being quantum. We study the resource theory for two different classes of free operations: $(i)$ ${\rm{CPTP}}_A$, which consists of quantum channels acting only on $A$, and $(ii)$ conditional doubly stochastic (CDS) maps acting on $XA$. We introduce the notion of symmetric distinguishability of an elementary source and prove that it is a monotone under both these classes of free operations. We study the tasks of distillation and dilution of symmetric distinguishability, both in the one-shot and asymptotic regimes. We prove that in the asymptotic regime, the optimal rate of converting one elementary source to another is equal to the ratio of their quantum Chernoff divergences, under both these classes of free operations. This imparts a new operational interpretation to the quantum Chernoff divergence. We also obtain interesting operational interpretations of the Thompson metric, in the context of the dilution of symmetric distinguishability.

==> anc/GADC_Kraus_ops.m <==
function [out] = GADC_Kraus_ops(g,N)

% Last Modified: 24 May 2018

% Kraus operators of the GADC.

if N==0
    A1=[1,0;0,sqrt(1-g)];
    A2=[0,sqrt(g);0,0];
    out={A1,A2};
elseif N==1
    A1=[sqrt(1-g),0;0,1];
    A2=[0,0;sqrt(g),0];
    out={A1,A2};
else
    A1=sqrt(1-N)*[1,0;0,sqrt(1-g)]; 
    A2=sqrt(1-N)*[0,sqrt(g);0,0]; 
    A3=sqrt(N)*[sqrt(1-g),0;0,1]; 
    A4=sqrt(N)*[0,0;sqrt(g),0];
    out={A1,A2,A3,A4};
end




end



==> anc/SDPs_approx_one_shot_distill.m <==
% plots of various SD quantities in the approx. one-shot distill scenario

clear

rho0 = [1 0; 0 0];

rho1 = [0 0; 0 1];

g_vec = [0.0 : 0.01: 1.0];

q = 1/3; % prior probability for states

eps_err = 0.1;

approx_dist_SD_CPTP_vec = zeros(length(g_vec),1);

approx_dist_SD_CDS_vec = zeros(length(g_vec),1);

exact_dist_SD_CPTP_vec = zeros(length(g_vec),1);

exact_dist_SD_CDS_vec = zeros(length(g_vec),1);



for m = 1:length(g_vec)

    rho0_out = zeros(size(rho0));
    rho1_out = zeros(size(rho1));
    
    g = g_vec(m);

    N = 0.1;

    GADCKraus = GADC_Kraus_ops(g,N);
    
    for i = 1:length(GADCKraus)
       
        rho0_out = rho0_out + GADCKraus{i} * rho0 * GADCKraus{i}'; 
        rho1_out = rho1_out + GADCKraus{i} * rho1 * GADCKraus{i}'; 
        
    end
    
    [dim,other] = size(rho0_out);
    
    % calculate approx distillable SD under CPTP
    
    cvx_begin sdp quiet
    
    variable Lam(dim,dim) complex semidefinite
    variable c00 nonnegative
    variable c01 nonnegative
    variable c10 nonnegative
    variable c11 nonnegative
    variable e0 nonnegative
    variable e1 nonnegative
    variable r nonnegative
    
    minimize r
    
    subject to
    
        r <= 1;
    
        2*(c00 + c01 + c10 + c11) <= eps_err * (1 - q - (e0 + e1));
        
        c00 >= -q * (trace(Lam * rho0_out) - (1 - r/2));
        
        c01 >= q * (trace(Lam * rho0_out) - (1 - r/2));
        
        c10 >= -(1-q) * (trace(Lam * rho1_out) - r/2);
        
        c11 >= (1-q) * (trace(Lam * rho1_out) - r/2);
        
        e0 >= r/2 - q;
        
        e1 >= (1-q) - r/2;
        
        Lam <= eye(dim);
                
    cvx_end

    approx_dist_SD_CPTP_vec(m) = -log2(r);
    
    % calculate approx distillable SD under CDS
    
    cvx_begin sdp quiet
    
    variable Lam00(dim,dim) complex semidefinite
    variable Lam01(dim,dim) complex semidefinite
    variable Lam10(dim,dim) complex semidefinite
    variable Lam11(dim,dim) complex semidefinite
    variable c00 nonnegative
    variable c01 nonnegative
    variable c10 nonnegative
    variable c11 nonnegative
    variable e0 nonnegative
    variable e1 nonnegative
    variable r nonnegative
    
    minimize r
    
    subject to
        
        2*(c00 + c01 + c10 + c11) <= eps_err * r;
        
        q * trace(Lam00 * rho0_out) + (1-q) * trace(Lam10 * rho1_out) - (1-r/2)/2 + c00 >= 0;
        
        q * trace(Lam01 * rho0_out) + (1-q) * trace(Lam11 * rho1_out) - r/4 + c01 >= 0;
        
        q * trace(Lam10 * rho0_out) + (1-q) * trace(Lam00 * rho1_out) - r/4 + c10 >= 0;
        
        q * trace(Lam11 * rho0_out) + (1-q) * trace(Lam01 * rho1_out) - (1-r/2)/2 + c11 >= 0;
        
        r <= 1;
    
        Lam00 + Lam01 + Lam10 + Lam11 == eye(dim);
        
    cvx_end

    approx_dist_SD_CDS_vec(m) = -log2(r);
    
    % calculate exact distillable SD under CPTP
    
    cvx_begin sdp quiet
    
    variable Lam(dim,dim) complex semidefinite
    
    p = trace(Lam*rho0_out);
    
    minimize p
    
    subject to
        
        Lam <= eye(dim);
        
        trace(Lam*(rho0_out + rho1_out)) == 1;
        
    cvx_end

    exact_dist_SD_CPTP_vec(m) = -log2(2*p);
    
    % calculate exact distillable SD under CDS
    
    cvx_begin sdp quiet
    
    variable Lam(dim,dim) complex semidefinite
    
    p = q*trace(Lam*rho0_out)+(1-q)*trace((eye(dim)-Lam)*rho1_out);
    
    minimize p
    
    subject to
        
        Lam <= eye(dim);
        
    cvx_end

    exact_dist_SD_CDS_vec(m) = -log2(2*p);
    
    disp([int2str(m) ' out of ' int2str(length(g_vec))]) 
    
end


plot(g_vec, approx_dist_SD_CPTP_vec, '-', g_vec, approx_dist_SD_CDS_vec, '-.', ...
     g_vec, exact_dist_SD_CPTP_vec, '--', g_vec, exact_dist_SD_CDS_vec, ':')

xlabel('damping parameter')

ylabel('SD bits')

legend('approx dist SD CPTP_A','approx dist SD CDS', 'exact dist SD CPTP_A','exact dist SD CDS')






==> anc/SDPs_one_shot.m <==
% plots of various SD quantities in the one-shot scenario

clear

rho0 = [1 0; 0 0];

rho1 = [0 0; 0 1];

g_vec = [0.0 : 0.01: 1.0];

q = 1/3; % prior probability for states

exact_dist_SD_CPTP_vec = zeros(length(g_vec),1);

exact_dist_SD_CDS_vec = zeros(length(g_vec),1);

exact_SD_cost_CPTP_vec = zeros(length(g_vec),1);

exact_SD_cost_CDS_vec = zeros(length(g_vec),1);


for m = 1:length(g_vec)

    rho0_out = zeros(size(rho0));
    rho1_out = zeros(size(rho1));
    
    g = g_vec(m);

    N = 0.1;

    GADCKraus = GADC_Kraus_ops(g,N);
    
    for i = 1:length(GADCKraus)
       
        rho0_out = rho0_out + GADCKraus{i} * rho0 * GADCKraus{i}'; 
        rho1_out = rho1_out + GADCKraus{i} * rho1 * GADCKraus{i}'; 
        
    end
    
    [dim,other] = size(rho0_out);
    
    % calculate exact distillable SD under CPTP
    
    cvx_begin sdp quiet
    
    variable Lam(dim,dim) complex semidefinite
    
    p = trace(Lam*rho0_out);
    
    minimize p
    
    subject to
        
        Lam <= eye(dim);
        
        trace(Lam*(rho0_out + rho1_out)) == 1;
        
    cvx_end

    exact_dist_SD_CPTP_vec(m) = -log2(2*p);
    
    % calculate exact distillable SD under CDS
    
    cvx_begin sdp quiet
    
    variable Lam(dim,dim) complex semidefinite
    
    p = q*trace(Lam*rho0_out)+(1-q)*trace((eye(dim)-Lam)*rho1_out);
    
    minimize p
    
    subject to
        
        Lam <= eye(dim);
        
    cvx_end

    exact_dist_SD_CDS_vec(m) = -log2(2*p);
    
    % calculate exact SD cost under CPTP
    
    cvx_begin sdp quiet
    
    variable M
    
    minimize M
    
    subject to
        
        rho0_out <= (2*M-1)*rho1_out;
        
        rho1_out <= (2*M-1)*rho0_out;
        
    cvx_end
    
    exact_SD_cost_CPTP_vec(m) = log2(M);
    
    % calculate exact SD cost under CDS
    
    cvx_begin sdp quiet
    
    variable M
    
    minimize M
    
    subject to
        
        q*rho0_out <= (2*M-1)*(1-q)*rho1_out;
        
        (1-q)*rho1_out <= (2*M-1)*q*rho0_out;
        
    cvx_end
    
    exact_SD_cost_CDS_vec(m) = log2(M);
    
    disp([int2str(m) ' out of ' int2str(length(g_vec))]) 
    
end


plot(g_vec, exact_dist_SD_CPTP_vec, '-', g_vec, exact_dist_SD_CDS_vec, ':', ...
     g_vec, exact_SD_cost_CPTP_vec, '-.', g_vec, exact_SD_cost_CDS_vec, '--')

xlabel('damping parameter')

ylabel('SD bits')

legend('exact dist SD CPTP_A','exact dist SD CDS','exact SD cost CPTP_A','exact SD cost CDS')






==> anc/SDPs_one_shot_2.m <==
% plots of various SD quantities in the one-shot scenario

clear

rho0 = [1 0; 0 0];

rho1 = [0 0; 0 1];

g = 1/4;

N = 0.1;

GADCKraus = GADC_Kraus_ops(g,N);

q = 1/3; % prior probability for states

angle_vec = linspace(0,pi/2,100);

exact_dist_SD_CPTP_vec = zeros(length(angle_vec),1);

exact_dist_SD_CDS_vec = zeros(length(angle_vec),1);

exact_SD_cost_CPTP_vec = zeros(length(angle_vec),1);

exact_SD_cost_CDS_vec = zeros(length(angle_vec),1);




sigmaX = [0 1; 1 0];

for m = 1:length(angle_vec)

    rho0_out = zeros(size(rho0));
    rho1_out = zeros(size(rho1));
    
    angle = angle_vec(m);

    
    for i = 1:length(GADCKraus)
       
        rho0_out = rho0_out + GADCKraus{i} * rho0 * GADCKraus{i}'; 
        rho1_out = rho1_out + GADCKraus{i} * expm(1i * angle *  sigmaX) * rho1 * expm(-1i * angle *  sigmaX) * GADCKraus{i}'; 
        
    end
    
    [dim,other] = size(rho0_out);
    
    % calculate exact distillable SD under CPTP
    
    cvx_begin sdp quiet
    
    variable Lam(dim,dim) complex semidefinite
    
    p = real(trace(Lam*rho0_out));
    
    minimize p
    
    subject to
        
        Lam <= eye(dim);
        
        trace(Lam*(rho0_out + rho1_out)) == 1;
        
    cvx_end

    exact_dist_SD_CPTP_vec(m) = -log2(2*p);
    
    % calculate exact distillable SD under CDS
    
    cvx_begin sdp quiet
    
    variable Lam(dim,dim) complex semidefinite
    
    p = real(q*trace(Lam*rho0_out)+(1-q)*trace((eye(dim)-Lam)*rho1_out));
    
    minimize p
    
    subject to
        
        Lam <= eye(dim);
        
    cvx_end

    exact_dist_SD_CDS_vec(m) = -log2(2*p);
    
    % calculate exact SD cost under CPTP
    
    cvx_begin sdp quiet
    
    variable M
    
    minimize real(M)
    
    subject to
        
        rho0_out <= (2*M-1)*rho1_out;
        
        rho1_out <= (2*M-1)*rho0_out;
        
    cvx_end
    
    exact_SD_cost_CPTP_vec(m) = log2(M);
    
    % calculate exact SD cost under CDS
    
    cvx_begin sdp quiet
    
    variable M
    
    minimize real(M)
    
    subject to
        
        q*rho0_out <= (2*M-1)*(1-q)*rho1_out;
        
        (1-q)*rho1_out <= (2*M-1)*q*rho0_out;
        
    cvx_end
    
    exact_SD_cost_CDS_vec(m) = log2(M);
    
    disp([int2str(m) ' out of ' int2str(length(angle_vec))]) 
    
end


plot(angle_vec, exact_dist_SD_CPTP_vec, '-', angle_vec, exact_dist_SD_CDS_vec, ':', ...
     angle_vec, exact_SD_cost_CPTP_vec, '-.', angle_vec, exact_SD_cost_CDS_vec, '--')

xlabel('angle \phi')

ylabel('SD bits')

legend('exact dist SD CPTP_A','exact dist SD CDS','exact SD cost CPTP_A','exact SD cost CDS')






==> anc/TrX.m <==

function x = TrX(p,sys,dim)

% TRX   Partial trace
% requires: nothing
% author: Toby Cubitt
% license: GPL2
%
%    RHO = TrX(PSI,SYS,DIM) traces out the subsystems specified in
%    vector SYS of state PSI (a state vector or densitry matrix) whose
%    subsystem dimensions are specified by the vector DIM.


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.

%p=double(p);

% check arguments
if any(sys > length(dim)) || any(sys < 0)
  error('Invalid subsystem in SYS')
end
if (length(dim) == 1 && mod(length(p)/dim,1) ~= 0)...
  || length(p) ~= prod(dim)
  error('Size of state PSI inconsistent with DIM');
end


% remove singleton dimensions
if exist('setdiff')
  % matlab
  sys = setdiff(sys,find(dim == 1));
else
  % octave
  sys = complement(find(dim == 1),sys);
end
dim = dim(find(dim ~= 1));


% calculate systems, dimensions, etc.
n = length(dim);
rdim = dim(end:-1:1);
keep = [1:n];
keep(sys) = [];
dimtrace = prod(dim(sys));
dimkeep = length(p)/dimtrace;


if any(size(p) == 1)
  % state vector
  if size(p,1) == 1
    p = p';
  end
  % reshape state vector to "reverse" ket on traced subsystems into a bra,
  % then take outer product
  perm = n+1-[keep(end:-1:1),sys];
  x = reshape(permute(reshape(p,rdim),perm),[dimkeep,dimtrace]);
  x = x*x';


else
  % density matrix

  % reshape density matrix into tensor with one row and one column index
  % for each subsystem, permute traced subsystem indices to the end,
  % reshape again so that first two indices are row and column
  % multi-indices for kept subsystems and third index is a flattened index
  % for traced subsystems, then sum third index over "diagonal" entries
  perm = n+1-[keep(end:-1:1),keep(end:-1:1)-n,sys,sys-n];
  x = reshape(permute(reshape(p,[rdim,rdim]),perm),...
              [dimkeep,dimkeep,dimtrace^2]);
  x = sum(x(:,:,[1:dimtrace+1:dimtrace^2]),3);

end




==> anc/min_conv_error_SDP_example.m <==
% SDP for minimal conversion error

clear

rho0 = [1 0; 0 0];

rho1 = [0 0; 0 1];

g1 = 1/2;

N1 = 0.3;

GADCKraus = GADC_Kraus_ops(g1,N1);

rho0_out = zeros(size(rho0));
rho1_out = zeros(size(rho1));

for i = 1:length(GADCKraus)

    rho0_out = rho0_out + GADCKraus{i} * rho0 * GADCKraus{i}'; 
    rho1_out = rho1_out + GADCKraus{i} * rho1 * GADCKraus{i}'; 

end

p = 1/3; % prior probability for states in rho_XA

q = 1/4; % prior probability for states in sigma_XA

angle_vec = linspace(0,pi/2,100);

sig0 = [1 0; 0 0];
sig1 = [0 0; 0 1];

sigmaX = [0 1; 1 0];

min_conv_err = zeros(length(angle_vec),1);

g2 = 1/4;

N2 = 0.1;

GADCKraus = GADC_Kraus_ops(g2,N2);

for m = 1:length(angle_vec)

    eps_conv_err = 0;
    
    angle = angle_vec(m);
   
    sig0_out = zeros(size(sig0));
    sig1_out = zeros(size(sig1));
    
    for i = 1:length(GADCKraus)
   
        sig0_out = sig0_out + GADCKraus{i} * sig0 * GADCKraus{i}'; 
        sig1_out = sig1_out + expm(1i * angle *  sigmaX) * GADCKraus{i} * sig1 * GADCKraus{i}' * expm(-1i * angle *  sigmaX); 
        
    end
   
    [dim_in,other] = size(rho0_out);
    [dim_out,other] = size(sig0_out);
   
    % min_conv_err SDP

    cvx_begin sdp quiet

    variable B0Ao(dim_out, dim_out) complex semidefinite
    variable B1Ao(dim_out, dim_out) complex semidefinite
    variable C0Ao(dim_out, dim_out) complex semidefinite
    variable C1Ao(dim_out, dim_out) complex semidefinite
    variable D_Ao(dim_out, dim_out) complex semidefinite
    variable E_Ao(dim_out, dim_out) complex semidefinite
    variable Omega0_AiAo(dim_in * dim_out, dim_in * dim_out) complex semidefinite
    variable Omega1_AiAo(dim_in * dim_out, dim_in * dim_out) complex semidefinite
    variable s nonnegative

    eps_conv_err = trace(B0Ao + C0Ao + B1Ao + C1Ao);

    minimize eps_conv_err

    subject to

        % need to use the transpose .' (i.e., non-conjugate transpose)
    
        B0Ao - C0Ao == TrX(p * kron(rho0_out.',eye(dim_out)) * Omega0_AiAo + ...
                           (1-p) * kron(rho1_out.',eye(dim_out)) * Omega1_AiAo, [1], [dim_in dim_out]) ...
                           - s * q * sig0_out;

        B1Ao - C1Ao == TrX(p * kron(rho0_out.',eye(dim_out)) * Omega1_AiAo + ...
                           (1-p) * kron(rho1_out.',eye(dim_out)) * Omega0_AiAo, [1], [dim_in dim_out]) ...
                           - s * (1-q) * sig1_out;

        TrX(Omega0_AiAo + Omega1_AiAo, [2], [dim_in dim_out]) == s * eye(dim_in);

        D_Ao - E_Ao == s * (q * sig0_out - (1-q) * sig1_out);

        trace(D_Ao + E_Ao) <= s - 1;

        s >= 1;


    cvx_end
    
    min_conv_err(m) = eps_conv_err;
    
    disp([int2str(m) ' out of ' int2str(length(angle_vec))]) 
   
end

plot(angle_vec, min_conv_err)

xlabel('angle \phi')

ylabel('Minimal conversion error')

